Precise Measurement of Neutrino and Anti-neutrino Differential Cross Sections

The NuTeV experiment at Fermilab has obtained a unique high statistics sample of neutrino and anti-neutrino interactions using its high-energy sign-selected beam. We present a measurement of the differential cross section for charged-current neutrino and anti-neutrino scattering from iron. Structure functions, F_2(x,Q^2) and xF_3(x,Q^2), are determined by fitting the inelasticity, y, dependence of the cross sections. This measurement has significantly improved systematic precision as a consequence of more precise understanding of hadron and muon energy scales.

==> nutevpack/binscheme.F <==
      integer function numxpts()
C------------------------------------------------------------------------
C-   Purpose and Methods: Return the binning structure for x
C-
C-   Inputs  : NONE
C-   Outputs : Number of bins in x for the nutev x-binning
C-   Controls: 
C-
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------
      implicit none
#include "nutevbins.cmn"
      numxpts = nxbc
      return 
      end 
C-----------------------------------------------------------------------
      integer function numypts()
C------------------------------------------------------------------------
C-   Purpose and Methods: Return the binning structure for y
C-
C-   Inputs  : NONE
C-   Outputs : Number of bins in y for the nutev y-binning
C-   Controls: 
C-
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------
      implicit none
#include "nutevbins.cmn"
      numypts = nybc
      return 
      end

C-----------------------------------------------------------------------
      integer function numepts()
C------------------------------------------------------------------------
C-   Purpose and Methods: Return the binning structure for energy
C-
C-   Inputs  : NONE
C-   Outputs : Number of bins in e for the nutev energy-binning
C-   Controls: 
C-
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------
      implicit none
#include "nutevbins.cmn"
      numepts = nebc
      return 
      end
C-----------------------------------------------------------------------
      real function xbinval(ibin)
C------------------------------------------------------------------------
C-   Purpose and Methods: Return the bin center value  of x
C-
C-   Inputs  : ibin -- the x-bin number (1...nxbc)
C-   Outputs : value of x in that bin center
C-   Controls: checks limits on nbins
C-
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------
      implicit none
#include "nutevbins.cmn"
      integer ibin

      xbinval = 0.
      if (ibin.le.0 .and. ibin.gt.nxbc) then
         print*, 'invalid xbin number'
         return
      endif

      xbinval = xbc(ibin)
      return 
      end 
C-----------------------------------------------------------------------
      real function ybinval(ibin)
C------------------------------------------------------------------------
C-   Purpose and Methods: Return the bin center value  of y
C-
C-   Inputs  : ibin -- the y-bin number (1...nybc)
C-   Outputs : value of y in that bin center
C-   Controls: checks limits on nbins
C-
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------
      implicit none
#include "nutevbins.cmn"
      integer ibin

      ybinval = 0.
      if (ibin.le.0 .and. ibin.gt.nybc) then
         print*, 'invalid ybin number'
         return
      endif

      ybinval = ybc(ibin)
      return 
      end 
C-----------------------------------------------------------------------
      real function ebinval(ibin)
C------------------------------------------------------------------------
C-   Purpose and Methods: Return the bin center value  of energy
C-
C-   Inputs  : ibin -- the e-bin number (1...nebc)
C-   Outputs : value of energy in that bin center
C-   Controls: checks limits on nbins
C-
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C----------------------------------------------------------------------- 

      implicit none
#include "nutevbins.cmn"
      integer ibin

      ebinval = 0.
      if (ibin.le.0 .and. ibin.gt.nebc) then
         print*, 'invalid ebin number'
         return
      endif

      ebinval = ebc(ibin)
      return 
      end 
C-----------------------------------------------------------------------

      subroutine decodeIndex(indx,ebin,xbin,ybin) 
C------------------------------------------------------------------------
C-   Purpose and Methods: Decode the index for nutev
C-
C-   Inputs  : 
C     - indx -- the encoded value of the nutev data index 
C               (for zero-suppressed data)
C-   Outputs : 
C     -ebin -- the energy bin number
C     -xbin -- the x-bin number
C     -ybin -- the y-bin number
C-   Controls: checks limits against common block
C-
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------
      implicit none
#include "nutevbins.cmn"
      integer indx
      integer ebin, xbin, ybin
      ybin = mod(indx, 100)
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c      xbin = (mod(indx,10000) - ybin) / 100
c      ebin = (mod(indx,1000000)- xbin*100 -ybin)/10000
      xbin = (mod(indx,10000) - ybin) / 100 - 1 
      ebin = (mod(indx,1000000)- xbin*100 -ybin)/10000 - 1 
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
      if ( ybin.gt.nybc .and. xbin.gt.nxbc .and. ebin .gt. nebc) then
         print*, 'Invalid Data Bin--Index inconsistent, Fatal exciting'
         print*, ybin, xbin, ebin
         stop
      endif
      return 
      end


==> nutevpack/matrinv.F <==
      Subroutine MatrInv(bins)

      implicit none

#include "nutevXsec.cmn"
#include "matrix.cmn"

      integer bins
      integer fail, worknu(Bins)
      integer Imat, Jmat, Kmat

      print*,'Matrix Inversion ', bins

      call dinv(bins,SysMatrWork,NMAXVEC,worknu,fail)
      if (fail .lt. 0) then
         print *,"sysmatrix: matrix inversion failed"
         stop
      endif

      Return
      End


==> nutevpack/ntvRd.F <==
      subroutine readVec(filename,vecMax, 
     &                   xsec_ind, xsec_val, stat_err, syst_err)
C------------------------------------------------------------------------
C-   Purpose and Methods: Read the NuTeV vector of data
C-
C-   Inputs  : 
C     - filename -- filename any size
C     - vecMax -- size of the array (must be at least as big as the data set)
C-   Outputs :        
C     - vecMax is replaced by actual size of the vector. 
C     - xsec_ind -- the index which has the bins (zero-supressed in files)
C     - xsec_val -- the value of the cross section for non-zero values
C-   Controls: This is an internal routine to be called by initNuTeVdata 
C-             only!
C-
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------

      implicit none
#include "nutevXsec.cmn"

      character*(*) filename

      real xsec_val(NMAXVEC), stat_err(NMAXVEC), syst_err(NMAXVEC,6)
      integer xsec_ind(NMAXVEC)
      integer temp_ind
      real xsec_tmp, estat_tmp, esyst_tmp
      real esyst_tmp1,esyst_tmp2,esyst_tmp3
      real esyst_tmp4,esyst_tmp5,esyst_tmp6
      integer ee,xx,yy, count
      integer nevts,vecMax
      integer ebinMaxAllowed
      logical keepEvt(NMAXVEC)
      integer i
      common /indexDAta/ keepEvt

      
      data keepEvt/NMAXVEC*.false./
      data ebinMaxAllowed / 20 / !  less than 360 GEV
      save ebinMaxAllowed


      open(unit = 18, file = filename, status='unknown') 

      read(18,*) nevts

      if (nevts.gt.vecMax) then
         print*, 'number of events found = ', nevts ,
     $        ' min space = ', vecMax
         vecMax = -1
         return
      endif

      count = 0
      do i = 1, nevts
         esyst_tmp = 0.
         read(18,111) temp_ind, xsec_tmp, estat_tmp, esyst_tmp1,
     &    esyst_tmp2,esyst_tmp3,esyst_tmp4,esyst_tmp5,esyst_tmp6

         call decodeIndex(temp_ind,ee,xx,yy)
         if ( ee.lt.ebinMaxAllowed) then
            count = count + 1
            keepEvt(i) = .true.
            xsec_ind(count) = temp_ind 
            xsec_val(count) = xsec_tmp
            stat_err(count) = estat_tmp
c            syst_err(count) = esyst_tmp

            syst_err(count,1) = esyst_tmp1
            syst_err(count,2) = esyst_tmp2
            syst_err(count,3) = esyst_tmp3
            syst_err(count,4) = esyst_tmp4
            syst_err(count,5) = esyst_tmp5
            syst_err(count,6) = esyst_tmp6

         endif
      enddo
 111  format(1x,i6,9(1x,f12.9))
 999  close(18)
      
      if ( i-1 .ne. nevts ) then
         print*, 'Error: too few events seen'
      endif 

      vecMax = nevts

      return
      end
C-----------------------------------------------------------------------
      subroutine readmat(numcols,sysMat,fluxnorm,
     &                     NuData,stat_err,syst_err)
C------------------------------------------------------------------------
C-   Purpose and Methods: Read the NuTeV vector of data
C-
C-   Inputs  : 
C     - filename -- filename any size (matrix file) 
C     - numcols -- size of the array (must be at least as big as the data set)
C-   Outputs :        
C     - numcols is replaced by actual size of the sysMat
C     - sysMat -- the value of the cross section error matrix 
C                 for non-zero values, the index must be the same as
C                 that of the data.  There is no control for this, so
C                 Make sure data files are correct.
C-   Controls: This is an internal routine to be called by initNuTeVdata 
C-             only!
C-
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------
      implicit none

#include "nutevXsec.cmn"
#include "matrix.cmn"
      real sysMat(NMAXVEC,NMAXVEC), NuData(NMAXVEC), syst_err(NMAXVEC,6)
      real stat_err(NMAXVEC)
      real tmpSysMat
      integer numcols
      integer i,j,counti, countj
      logical keepEvt(NMAXVEC), fluxnorm
      common /indexData/ keepEvt

      print*, 'numcols = ', numcols
      counti = 0
      do i = 1, numcols
         if ( .not. keepEvt(i) )  then
           print*,'Bad event'
           cycle; 
         endif
         counti = counti + 1
         countj = 1
         do j = 1, numcols
            if (  keepEvt(j) )  then

              sysMatrWork(counti,countj) = 0.
              if(emuscale)  sysMatrWork(counti,countj) = 
     &                 sysMatrWork(counti,countj) + 
     &                 syst_err(counti,1)*syst_err(countj,1)
              if(ehadscale) sysMatrWork(counti,countj) = 
     &                 sysMatrWork(counti,countj) +
     &                 syst_err(counti,2)*syst_err(countj,2)

              if(charmmass) sysMatrWork(counti,countj) =
     &                 sysMatrWork(counti,countj) +
     &                 syst_err(counti,3)*syst_err(countj,3)
              if(ba)        sysMatrWork(counti,countj) =
     &                 sysMatrWork(counti,countj) +
     &                 syst_err(counti,4)*syst_err(countj,4)
              if(emusmear)  sysMatrWork(counti,countj) =
     &                 sysMatrWork(counti,countj) +
     &                 syst_err(counti,5)*syst_err(countj,5)
              if(ehadsmear) sysMatrWork(counti,countj) =
     &                 sysMatrWork(counti,countj) +
     &                 syst_err(counti,6)*syst_err(countj,6)
              if(counti.eq.countj) sysMatrWork(counti,countj) =
     &                 sysMatrWork(counti,countj) +
     &                 stat_err(counti)**2
              if(fluxnorm) sysMatrWork(counti,countj) =
     &                 sysMatrWork(counti,countj) +
     &                 (0.021**2)*NuData(counti)*NuData(countj)

               countj = countj+1
            endif
         enddo
      enddo

      if(fluxnorm) then
        print*,'Flux normalization uncertainty is used'
      else
        print*,'Flux normalization uncertainty is not used'
      endif

      call matrinv(numcols) 

      do i=1, numcols
         do j=1, numcols
            sysMat(i,j)=real(sysMatrWork(i,j))
         enddo
      enddo

 99   close(18)
      
      if (numcols .ne. i-1 .and. numcols .ne. j-1 ) then
         numcols = -1
         print*, 'Error has occured in reading this matrix ', i, j, 
     $        numcols
      endif

      return
      end


==> nutevpack/nutevutils.F <==
C------------------------------------------------------------------
      subroutine initNutevXsec(fluxnorm)
C------------------------------------------------------------------------
C-   Purpose and Methods: Initialize the nutev cross section data package
C-                        (MUST BE CALLED BEFORE ACCESSING ANY FUNCTIONS)
C-
C-   Inputs  : fluxnorm - flag which determines if the flux normalization
C-                        uncertainty is used
C-   Outputs : NONE
C-   Controls: 
C     - This package opens the NuTeV data files (hard-coded) 
C     - Reads the data files and initializes all common blocks
C     - Determines bin centering values 
C     - Creates a map for use with fast access to the zero-supressed
C       data 
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------

#include "nutevData.cmn"
      integer i,j,k,l
      integer nbcol, ncol
      character*256 fnuvec,fnubvec,fnumat,fnubmat
      real lnqbc
      logical fluxnorm
      integer xx, yy, ee

      fnuvec = 'NuVec.dat'
      fnubvec = 'NubarVec.dat'
      nvec = NMAXVEC
      call readVec(fnuvec, nvec,indnu,nuval,nustat,nusystall)

      print*, 'Events Found: ', nvec
c      do i = 1, nvec
c         print*, indnu(i),nuval(i),nustat(i),nusyst(i)
c      enddo
c      stop

      do i=1,nvec
       nusyst(i)=0.
       if(emuscale)  nusyst(i) = nusyst(i) + nusystall(i,1)**2
       if(ehadscale) nusyst(i) = nusyst(i) + nusystall(i,2)**2
       if(charmmass) nusyst(i) = nusyst(i) + nusystall(i,3)**2
       if(ba)        nusyst(i) = nusyst(i) + nusystall(i,4)**2
       if(emusmear)  nusyst(i) = nusyst(i) + nusystall(i,5)**2
       if(ehadsmear) nusyst(i) = nusyst(i) + nusystall(i,6)**2
       nusyst(i)=sqrt(nusyst(i))
      enddo

      nbvec = NMAXVEC
      call readVec(fnubvec, nbvec,indnub,nubval,nubstat,nubsystall)
      print*, 'Events Found: ', nbvec
c      do i = 1, nbvec
c         print*, indnub(i),nubval(i),nubstat(i),nubsyst(i)
c      enddo
c      stop

      do i=1,nbvec
       nubsyst(i)=0.
       if(emuscale)  nubsyst(i) = nubsyst(i) + nubsystall(i,1)**2
       if(ehadscale) nubsyst(i) = nubsyst(i) + nubsystall(i,2)**2
       if(charmmass) nubsyst(i) = nubsyst(i) + nubsystall(i,3)**2
       if(ba)        nubsyst(i) = nubsyst(i) + nubsystall(i,4)**2
       if(emusmear)  nubsyst(i) = nubsyst(i) + nubsystall(i,5)**2
       if(ehadsmear) nubsyst(i) = nubsyst(i) + nubsystall(i,6)**2
       nubsyst(i)=sqrt(nubsyst(i))
      enddo

      ncol = nvec
      nbcol = nbvec

      call readMat(ncol,sysMatNu,fluxnorm,
     &                            nuval,nustat,nusystall)
      call readMat(nbcol,sysMatNub,fluxnorm,
     &                            nubval,nubstat,nubsystall)
      
      do i = 1,nebc
         ebc (i) = ( elim(i+1) + elim(i) ) / 2.0
      end do

      do i = 1,nxbc
         xbc (i) =  ( xlim(i+1) + xlim(i) ) / 2.0
      end do

      do i = 1,nybc
         ybc (i) =  ( ylim(i+1) + ylim(i) ) / 2.0
      enddo

      do i = 1, nebc
         do j = 1, nxbc
            do k = 1, nybc
               do l = 1, 2
                  Nmap(i,j,k,l) = 0
               enddo
            enddo
         enddo
      enddo

                  
      do i = 1, ncol
         call decodeIndex(indnu(i),ee,xx,yy)
         Nmap(ee,xx,yy,1) = i
      enddo

      do i = 1, nbcol
         call decodeIndex(indnub(i),ee,xx,yy)
         Nmap(ee,xx,yy,2) = i
      enddo
      

      return
      end
C-----------------------------------------------------------------------
      subroutine decodeNuData(dbin, ebv,xbv,ybv)
C------------------------------------------------------------------------
C-   Purpose and Methods: decode the Nu data index into values 
C                         for energy, x and y
C-                        (MUST CALL  initNuTeVXsec First)
C-
C-   Inputs  : 
C     -dbin - linear index of the data (the ith data point)
C-   Outputs : 
C     -ebv - energy value (bin center)
C     -xbv - x-value (bin center)
C     -ybv - y-value (bin center)
C-   Controls: 
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------
      implicit none
#include "nutevData.cmn"
      integer dbin
      integer xx,yy,ee
      real ebv,xbv,ybv
      call decodeIndex(indnu(dbin),ee,xx,yy)
      ebv = ebc(ee)
      xbv = xbc(xx)
      ybv = ybc(yy)
      return
      end
C-----------------------------------------------------------------------
      subroutine decodeNubarData(dbin, ebv,xbv,ybv)
C------------------------------------------------------------------------
C-   Purpose and Methods: decode the Nubar data index into values 
C                         for energy, x and y
C-                        (MUST CALL initNuTeVXsec First)
C-
C-   Inputs  : 
C     -dbin - linear index of the data (the ith data point)
C-   Outputs : 
C     -ebv - energy value (bin center)
C     -xbv - x-value (bin center)
C     -ybv - y-value (bin center)
C-   Controls: 
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------
      implicit none
#include "nutevData.cmn"
      integer dbin
      integer xx,yy,ee
      real ebv,xbv,ybv
      call decodeIndex(indnub(dbin),ee,xx,yy)
      ebv = ebc(ee)
      xbv = xbc(xx)
      ybv = ybc(yy)
      return
      end
C-----------------------------------------------------------------------
      subroutine requestNuData(ebin,xbin,ybin,
     &                         xsec,xsecStatErr,xsecSystErr)
C------------------------------------------------------------------------
C-   Purpose and Methods: request a nu data point for  energy, x and y -bin
C-                        (MUST CALL initNuTeVXsec First)
C-
C-   Inputs  : 
C     - ebin - energy bin
C     - xbin - x bin
C     - ybin - y bin
C-   Outputs : 
C     - xsec - the cross section point
C     - xsecError - the error cross section (1/errorMat)
C-   Controls: 
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------

      implicit none
#include "nutevData.cmn"
      real xsec, xsecStatErr, xsecSystErr
      integer ebin,xbin,ybin,index
      index =  Nmap(ebin,xbin,ybin,1)
      xsec = 0.
      xsecStatErr = 0.
      xsecSystErr = 0.
      if ( index.ne. 0 ) then
         xsec = nuval(index)
         xsecStatErr = nustat(index)
         xsecSystErr = nusyst(index)
C      else
C         print*, 'No NuTeV Cross Section Data Here'
      endif
      return
      end

         
C-----------------------------------------------------------------------
      subroutine requestNubarData(ebin,xbin,ybin,
     &                         xsec,xsecStatErr,xsecSystErr)
C------------------------------------------------------------------------
C-   Purpose and Methods: request a nubar data point for  energy, x and y -bin
C-                        (MUST CALL initNuTeVXsec First)
C-
C-   Inputs  : 
C     - ebin - energy bin
C     - xbin - x bin
C     - ybin - y bin
C-   Outputs : 
C     - xsec - the cross section point
C     - xsecError - the error cross section (1/errorMat)
C-   Controls: 
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------
      implicit none
#include "nutevData.cmn"
      real xsec, xsecStatErr, xsecSystErr
      integer ebin,xbin,ybin,index
      index =  Nmap(ebin,xbin,ybin,2)
      xsec = 0.
      xsecStatErr = 0.
      xsecSystErr = 0.
      if ( index.ne. 0 ) then
         xsec = nubval(index)
         xsecStatErr = nubstat(index)
         xsecSystErr = nubsyst(index)
C      else
C         print*, 'No NuTeV Cross Section Data Here'
      endif
      return
      end
C-----------------------------------------------------------------------
      subroutine getDataBlockNu(xsec, errM, npts)
C------------------------------------------------------------------------
C-   Purpose and Methods: request all nu data
C-                        (MUST CALL initNuTeVXsec First)
C-
C-   Inputs  : 
C     - npts - energy bin
C-   Outputs : 
C     - xsec - the cross section point
C     - errM - the error matrix
C-   Controls: npts must be as big as the common blocks required.
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------
      implicit none
#include "nutevData.cmn"
      integer i,k
      integer npts
      real xsec(npts)
      integer errM(npts,npts)

      if (npts.lt.nvec) then
         print*, 'Fatal Error:  Minimum block data size is ', nvec, 
     $        ' you allocated ', npts
         stop
      endif
      
      do i = 1, nvec
         xsec(i) = nuval(i)
         do k = 1, nvec
            errM(i,k) = sysMatNu(i,k)
         enddo
      enddo
      npts = nvec
      
      return
      end
C-----------------------------------------------------------------------
      subroutine getDataBlockNubar(xsec, errM, npts)
C------------------------------------------------------------------------
C-   Purpose and Methods: request all nubar data
C-                        (MUST CALL initNuTeVXsec First)
C-
C-   Inputs  : 
C     - npts - energy bin
C-   Outputs : 
C     - xsec - the cross section point
C     - errM - the error matrix 
C-   Controls: npts must be as big as the common blocks required.
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------
      implicit none
#include "nutevData.cmn"
      integer i,k
      integer npts
      real xsec(npts)
      integer errM(npts,npts)

      if (npts.lt.nbvec) then
         print*, 'Fatal Error:  Minimum block data size is ', nbvec, 
     $        ' you allocated ', npts
         stop
      endif
      
      do i = 1, nbvec
         xsec(i) = nubval(i)
         do k = 1, nbvec
            errM(i,k) = sysMatNub(i,k)
         enddo
      enddo
      npts = nbvec
      
      return
      end


C-----------------------------------------------------------------------
      subroutine requestNuErrorMat(ebin1,xbin1,ybin1,
     $     ebin2,xbin2,ybin2,emat)
      implicit none
#include "nutevData.cmn"
      real emat
      integer ebin1,xbin1,ybin1,index1
      integer ebin2,xbin2,ybin2,index2
      index1 =  Nmap(ebin1,xbin1,ybin1,1)
      index2 =  Nmap(ebin2,xbin2,ybin2,1)
      emat = 0.
      if ( index1.ne.0.and.index2.ne.0) then
         emat = sysMatNu(index1,index2) ! return the value of errmat 
      endif
      return
      end
         
C-----------------------------------------------------------------------
      subroutine requestNubErrorMat(ebin1,xbin1,ybin1,
     $     ebin2,xbin2,ybin2,emat)
      implicit none
#include "nutevData.cmn"
      real emat
      integer ebin1,xbin1,ybin1,index1
      integer ebin2,xbin2,ybin2,index2
      index1 =  Nmap(ebin1,xbin1,ybin1,2)
      index2 =  Nmap(ebin2,xbin2,ybin2,2)
      emat = 0.
      if ( index1.ne. 0.and. index2.ne.0) then
         emat = sysMatNub(index1,index2) ! return the value of errmat 
      endif
      return
      end
         
      
C-----------------------------------------------------------------------



==> nutevpack/readnuvec.F <==
      program readnuvec
C------------------------------------------------------------------------
C-   Purpose and Methods: Example access for NuTeV cross section
C-
C-   Inputs  : NONE
C-   Outputs : 
C-   Controls: 
C-
C-   Created  18-JUL-2003   Jeffrey E. McDonald
C-
C-----------------------------------------------------------------------
      implicit none
#include "nutevXsec.cmn"
      integer nmaxevt
      parameter(nmaxevt=2000)
      integer i,j,k
      integer ii,jj,kk
      real eval, xval,yval
      real xsecStatErr,xsecSystErr, xsec,errM
      real emat(nmaxevt,nmaxevt)
      real xsec1(nmaxevt)
      integer indx1
      logical fluxnorm


      fluxnorm = .false.
      emuscale = .true.
      ehadscale= .true.
      charmmass= .true.
      ba       = .true.
      emusmear = .true.
      ehadsmear= .true.
      call initNutevXsec(fluxnorm)

      do i = 1, numepts()
         do j = 1, numxpts()
            do k = 1, numypts()
               eval = ebinval(i)
               xval = xbinval(j)
               yval = ybinval(k)
               call requestnudata(i,j,k,xsec,xsecStatErr,xsecSystErr)
               if (xsec.gt.0. )
     &            print*, i,j,k,eval, xval, yval, 
     &                        xsec, xsecStatErr,xsecSystErr
               call requestnubardata(i,j,k,xsec,xsecStatErr,xsecSystErr)
               if (xsec.gt.0. ) 
     $           print*, eval, xval, yval, xsec, xsecStatErr,xsecSystErr
            enddo
         enddo
      enddo

      call requestnuerrormat(1,2,6,1,2,6,errM)
      print*, errM
      call requestnuberrormat(1,2,6,1,2,6,errM)
      print*, errM
      call requestnuerrormat(17,12,5,17,12,5,errM)
      print*, errM 
      call requestnuberrormat(17,9,4,17,9,4,errM)
      print*, errM

      indx1 = nmaxevt
      call getDataBlockNu(xsec1,emat,indx1)
      call decodeNuData(1,eval,xval,yval)
      print*, 'copied: ', indx1 , ' events ', ' first (e,x,y) = ', 
     $     eval, xval, yval

      call getDataBlockNubar(xsec1,emat,indx1)
      call decodeNubarData(1,eval,xval,yval)
      print*, 'copied: ', indx1 , ' events ', ' first (e,x,y) = ', 
     $     eval, xval, yval


      
      return
      end


